The CKM sector of the exceptional-Jordan programme: finite-Dirac mass moduli, two conditional angle estimates, and the weak-to-mass bridge

The Standard Model does not determine quark masses or the CKM matrix. In the exceptional-Jordan programme, square-root masses occupy short $\operatorname{Sym}^{3}(\mathbf{3})$ chains. Compressing the symmetric-cube lift onto occupied nodes gives a root-mass operator whose square yields the proposed mass ratios, packaging that spectrum and relative left frames in one finite Dirac operator without deriving the frames. Conditional on the transport, virtual-node-amplitude, real-$(2,3)$ and balanced-quadrature choices, the no-fit layer gives $|V_{us}|=0.2371$ ($5.3\%$ high) and $|V_{cb}|=0.0422$ ($0.8\%$ high) at $M_Z$. The relation $|V_{ub}|/|V_{cb}|=\sqrt{m_u/m_c}$ is a factor two low; one complex long edge is fitted. The two balanced orientations give branches $(\varepsilon,\omega)=(0.002079,288.2^\circ)$ and $(0.005358,202.2^\circ)$, so the former $\varepsilon$ ratio is not robust and raw $\omega$ is convention-dependent. For an adopted $F_1$--$F_2$ family embedding, we construct an exact Peirce-changing Albert lift in $\mathfrak f_4(\mathbb C)$, reproducing conjugate up/anti-down transport and $\varphi_{12}=-2\chi$. For an adopted cyclic Majorana placement and real-linear projection, its completion has real $(e_4,e_3,e_6)$ support while the $e_1$ quadrature vanishes; $J_\ell=0$ and $\delta^\ell_{CP}=0$ or $\pi$ are compatibility results in this class. The minimal radial-quartic cyclic truncation has equal-magnitude full-rank extrema or a flat direction; a mixed Albert cubic gives stable alignment only in a chosen three-edge subspace. Six diagonal mass links plus three directed Peirce links would form a connected one-cycle nine-link graph if the Yukawa block is linear in the projected bridge. This is a candidate Arkani-Hamed et al. texture skeleton, not a derivation: family-vacuum selection, chiral projection and right-frame locking remain open.

==> anc/README.txt <==
NINE-LINK CENTRAL-VALUE COMPATIBILITY TEST
==========================================

Scope
-----
This ancillary calculation tests only whether the exceptional-Jordan quark
singular-value ratios obstruct nine-link Yukawa supports when experimental CKM
central values are imposed. It is not a reproduction of the full
uncertainty-weighted AFHM classification, and it does not test the manuscript's
exceptional-Jordan CKM transport.

Files
-----
  albert_bridge_checks.py
      Exact octonion-basis verification of the Peirce-changing Cabibbo lift
      and its cyclic Majorana projection.
  nine_link_jordan_scan.py
      Exact support enumeration and multistart nonlinear solver.
  nine_link_jordan_scan.json
  nine_link_jordan_scan_seed2.json
      The two independent 28-start raw scan outputs used in the paper.
  nine_link_quick2.json
      Raw Fig. 2 benchmark-control output.
  summarize_nine_link_jordan_scan.py
      Path-independent summarizer for the three raw files above.
  nine_link_scan_summary.json
  nine_link_phase_clusters.csv
      Derived central-value results quoted in the paper.
  ckm_analysis.py, ckm_analysis_output.txt
      Main exceptional-Jordan CKM calculation and its reference output,
      including exact solves for both balanced-rotor orientation branches.

Requirements
------------
Python 3.10 or later, NumPy, SciPy, and Matplotlib.

Verify the Albert bridge identities
-----------------------------------
Run from the archive root:

  python3 anc/albert_bridge_checks.py

All three reported maximum errors should be below 1e-13.

Reproduce the quoted summary after clean extraction
---------------------------------------------------
First reproduce the CKM and finite-Dirac checks:

  python3 anc/ckm_analysis.py

The output must contain both fitted long-edge branches.  Their central values
are (eps, omega) = (0.00207936, 288.1915 deg) and
(0.00535850, 202.1844 deg), with |Vub| and delta_CP reproduced to numerical
precision and positive J on both branches.

Then reproduce the nine-link summary:

Run from the archive root:

  python3 anc/summarize_nine_link_jordan_scan.py

This reads the archived raw outputs beside the script and overwrites the
derived JSON and CSV there. It also creates nine_link_phase_clusters.png.
The script is independent of the current working directory.

Run fresh multistart scans
--------------------------
The following commands document a deterministic two-seed protocol for new
runs. Root discovery can vary with numerical-library versions, so fresh raw
files need not be byte-identical to the archived run products.

  python3 anc/nine_link_jordan_scan.py --starts 28 --workers 1 \
    --seed-offset 0 --output anc/nine_link_jordan_scan_new_seed1.json

  python3 anc/nine_link_jordan_scan.py --starts 28 --workers 1 \
    --seed-offset 100000 --output anc/nine_link_jordan_scan_new_seed2.json

  python3 anc/nine_link_jordan_scan.py --quick --starts 30 --workers 1 \
    --seed-offset 0 --output anc/nine_link_quick_new.json

The archived raw files, rather than a claim of optimizer-independent root
completeness, are the provenance for the central-value statistics quoted in
the manuscript. The stable statement is the shared set of 28 hierarchical
support orbits; raw root and deduplicated support-phase counts are
optimizer- and convention-sensitive.


==> anc/albert_bridge_checks.py <==
#!/usr/bin/env python3
"""Exact basis checks for the Peirce-changing Albert bridge.

The Fano orientation is
124, 235, 346, 457, 561, 672, 713.
The script verifies the local Teli--Singh transport and the cyclic
Majorana projection quoted in the manuscript.
"""

from __future__ import annotations

import math
import numpy as np


FANO = [(1, 2, 4), (2, 3, 5), (3, 4, 6), (4, 5, 7),
        (5, 6, 1), (6, 7, 2), (7, 1, 3)]
MUL: dict[tuple[int, int], tuple[int, int]] = {}
for a, b, c in FANO:
    MUL[a, b], MUL[b, c], MUL[c, a] = (1, c), (1, a), (1, b)
    MUL[b, a], MUL[c, b], MUL[a, c] = (-1, c), (-1, a), (-1, b)


def basis(k: int, coefficient: complex = 1.0) -> np.ndarray:
    out = np.zeros(8, dtype=complex)
    out[k] = coefficient
    return out


def oct_conj(x: np.ndarray) -> np.ndarray:
    out = x.copy()
    out[1:] *= -1
    return out


def oct_mul(x: np.ndarray, y: np.ndarray) -> np.ndarray:
    out = np.zeros(8, dtype=complex)
    out[0] += x[0] * y[0]
    out[1:] += x[0] * y[1:] + y[0] * x[1:]
    for a in range(1, 8):
        out[0] -= x[a] * y[a]
        for b in range(1, 8):
            if a != b:
                sign, c = MUL[a, b]
                out[c] += sign * x[a] * y[b]
    return out


def matrix_product(a: np.ndarray, b: np.ndarray) -> np.ndarray:
    out = np.zeros((3, 3, 8), dtype=complex)
    for i in range(3):
        for j in range(3):
            for k in range(3):
                out[i, j] += oct_mul(a[i, k], b[k, j])
    return out


def jordan(a: np.ndarray, b: np.ndarray) -> np.ndarray:
    return 0.5 * (matrix_product(a, b) + matrix_product(b, a))


def idempotent(i: int) -> np.ndarray:
    out = np.zeros((3, 3, 8), dtype=complex)
    out[i, i, 0] = 1
    return out


def peirce(i: int, x: np.ndarray) -> np.ndarray:
    out = np.zeros((3, 3, 8), dtype=complex)
    positions = {1: (1, 2), 2: (2, 0), 3: (0, 1)}
    row, col = positions[i]
    out[row, col] = x
    out[col, row] = oct_conj(x)
    return out


def derivation(edge: str, z: np.ndarray, x: np.ndarray) -> np.ndarray:
    data = {
        "12": (idempotent(0) - idempotent(1), peirce(3, z)),
        "23": (idempotent(1) - idempotent(2), peirce(1, z)),
        "31": (idempotent(2) - idempotent(0), peirce(2, z)),
    }
    h, f = data[edge]
    return 2 * (jordan(h, jordan(f, x)) - jordan(f, jordan(h, x)))


def coefficient(target: np.ndarray, image: np.ndarray) -> complex:
    return np.vdot(target.reshape(-1), image.reshape(-1)) / np.vdot(
        target.reshape(-1), target.reshape(-1)
    )


def main() -> None:
    chi = -math.pi / 4
    c, s = math.cos(chi), math.sin(chi)
    z12 = -c * basis(3) + s * basis(1)
    z23 = c * basis(6) + s * basis(1)
    z31 = c * basis(4) + s * basis(1)

    u1, u2 = basis(4) + 1j * basis(5), basis(6) + 1j * basis(2)
    d1, d2 = basis(5) + 1j * basis(4), basis(2) + 1j * basis(6)
    up_error = np.max(np.abs(
        derivation("12", z12, peirce(1, u1))
        - peirce(2, np.exp(-1j * chi) * u2)
    ))
    down_error = np.max(np.abs(
        derivation("12", z12, peirce(1, d1))
        - peirce(2, np.exp(1j * chi) * d2)
    ))

    neutrinos = [peirce(3, 1j * basis(7)),
                 peirce(1, 1j * basis(5)),
                 peirce(2, 1j * basis(2))]
    projected = []
    for edge, z in [("12", z12), ("23", z23), ("31", z31)]:
        block = np.zeros((3, 3), dtype=complex)
        for j, state in enumerate(neutrinos):
            image = derivation(edge, z, state)
            for i, target in enumerate(neutrinos):
                block[i, j] = coefficient(target, image)
        projected.append(block)

    expected = [
        c * np.array([[0, 0, 0], [0, 0, -1], [0, 1, 0]]),
        c * np.array([[0, 0, 1], [0, 0, 0], [-1, 0, 0]]),
        c * np.array([[0, -1, 0], [1, 0, 0], [0, 0, 0]]),
    ]
    projection_error = max(
        float(np.max(np.abs(got - want)))
        for got, want in zip(projected, expected)
    )

    print("Albert bridge checks")
    print(f"local up transport error       : {up_error:.3e}")
    print(f"local anti-down transport error: {down_error:.3e}")
    print(f"Majorana projection error      : {projection_error:.3e}")
    assert up_error < 1.0e-13
    assert down_error < 1.0e-13
    assert projection_error < 1.0e-13


if __name__ == "__main__":
    main()


==> anc/ckm_analysis.py <==
#!/usr/bin/env python3
"""CKM and finite-Dirac audit for the E8 x omega-E8 programme.

Reproduces the paper's two CKM layers, both balanced-rotor orientation
branches, the failed Hamiltonian-texture extension, the 23-phase no-go,
and the operator-level construction X_f -> Gamma_3(X_f) -> R_f -> Q_f
-> finite D_F.
"""
import numpy as np, itertools

d = np.sqrt(3/8)
a_,b_,c_ = 1-d,1.0,1+d
vD = np.array([a_*a_*b_, a_*b_*c_, a_*c_*c_, c_**3])          # a2b abc ac2 c3
vU = np.array([(2/3-d)**2*(2/3), (2/3-d)*(2/3)*(2/3+d), (2/3)**2*(2/3+d)])
# PDG 2026 CKM review Wolfenstein fit (lam, A, rhobar, etabar); ALL other targets are
# derived from these four via the exact standard parametrization, so the target set is coherent.
_lam,_A,_rb,_eb = 0.22517, 0.826, 0.1576, 0.3556
def _targets(lam,A,rb,eb):
    z=complex(rb,eb)
    rho_eta=z*np.sqrt(1-A**2*lam**4)/(np.sqrt(1-lam**2)*(1-A**2*lam**4*z))
    s12=lam; s23=A*lam**2; s13d=A*lam**3*rho_eta
    s13=abs(s13d); dl=np.angle(s13d)
    c12,c13,c23=np.sqrt(1-s12**2),np.sqrt(1-s13**2),np.sqrt(1-s23**2)
    V=np.array([[c12*c13,s12*c13,s13*np.exp(-1j*dl)],
        [-s12*c23-c12*s23*s13*np.exp(1j*dl), c12*c23-s12*s23*s13*np.exp(1j*dl), s23*c13],
        [s12*s23-c12*c23*s13*np.exp(1j*dl), -c12*s23-s12*c23*s13*np.exp(1j*dl), c23*c13]])
    J=np.imag(V[0,1]*V[1,2]*np.conj(V[0,2])*np.conj(V[1,1]))
    beta=np.degrees(np.angle(-(V[1,0]*np.conj(V[1,2]))/(V[2,0]*np.conj(V[2,2]))))
    gam=np.degrees(np.angle(-(V[0,0]*np.conj(V[0,2]))/(V[1,0]*np.conj(V[1,2]))))
    return dict(Vus=abs(V[0,1]),Vcb=abs(V[1,2]),Vub=abs(V[0,2]),Vtd=abs(V[2,0]),
        Vts=abs(V[2,1]),J=J,delta=np.degrees(dl),beta=beta,gamma=gam,A=A,rho=rb,eta=eb)
PDG=_targets(_lam,_A,_rb,_eb)

thD=[np.arctan(vD[k]/vD[k+1]) for k in range(3)]
thU=[np.arctan(vU[k]/vU[k+1]) for k in range(2)]
th23d=np.arcsin(np.sin(thD[1])*np.sin(thD[2]))   # virtual-node composition (exact Givens content)
th23u=thU[1]; th12d=thD[0]; th12u=thU[0]
print("rung tangents  down:",[round(np.tan(t),5) for t in thD]," up:",[round(np.tan(t),5) for t in thU])
print("t2(down) = 1/(1+d) =",round(1/(1+d),5),";  sin th23d_eff = sin(th2)sin(th3) =",round(np.sin(th23d),5),
      " vs naive t23 =",round(vD[1]/vD[3],5)," (angle-level suppression %.4f)"%(np.sin(th23d)/(vD[1]/vD[3])))

def R(i,j,th,ph=0.0):
    M=np.eye(3,dtype=complex); M[i,i]=np.cos(th); M[j,j]=np.cos(th)
    M[i,j]=np.sin(th)*np.exp(-1j*ph); M[j,i]=-np.sin(th)*np.exp(1j*ph); return M
def params(V):
    s13=abs(V[0,2]); c13=np.sqrt(1-s13**2); s12=abs(V[0,1])/c13; s23=abs(V[1,2])/c13
    J=np.imag(V[0,1]*V[1,2]*np.conj(V[0,2])*np.conj(V[1,1]))
    z=-(V[0,0]*np.conj(V[0,2]))/(V[1,0]*np.conj(V[1,2]))
    beta=np.degrees(np.angle(-(V[1,0]*np.conj(V[1,2]))/(V[2,0]*np.conj(V[2,2]))))
    gam=np.degrees(np.angle(-(V[0,0]*np.conj(V[0,2]))/(V[1,0]*np.conj(V[1,2]))))
    c12=np.sqrt(1-s12**2); c23=np.sqrt(1-s23**2)
    if s13>1e-9:
        sd=J/(c12*c23*c13**2*s12*s23*s13)
        cd=(s12**2*s23**2 + c12**2*c23**2*s13**2 - abs(V[2,0])**2)/(2*s12*s23*c12*c23*s13)
        delta=np.degrees(np.arctan2(np.clip(sd,-1,1),np.clip(cd,-1,1)))
    else: delta=0.0
    return dict(Vus=abs(V[0,1]),Vcb=abs(V[1,2]),Vub=abs(V[0,2]),Vtd=abs(V[2,0]),Vts=abs(V[2,1]),
                J=J,delta=delta,rho=z.real,eta=z.imag,
                beta=beta,gamma=gam,A=abs(V[1,2])/abs(V[0,1])**2)
def build(chi=np.pi/4, psi=0.0, eps=0.0, om=0.0):
    Ud=R(1,2,th23d,+psi/2)@R(0,1,th12d,+chi)
    Uu=R(1,2,th23u,-psi/2)@R(0,2,eps,om)@R(0,1,th12u,-chi)
    return params(Uu.conj().T@Ud)

def report(p,keys=('Vus','Vcb','Vub','Vtd','Vts','J','delta','beta','gamma','A','rho','eta')):
    for k in keys: print(f"   {k:5s} model={p[k]:9.5g}  PDG={PDG[k]:9.5g}  dev={100*(p[k]/PDG[k]-1):+7.1f}%")

print("\n=== LAYER 1: parameter-free (chi=pi/4, psi=0, eps=0) ===")
p1=build(); report(p1)
print("   kappa23_eff =",round(p1['Vcb']/0.06670,4)," ; |Vub/Vcb| =",round(p1['Vub']/p1['Vcb'],4),"= sqrt(mu/mc) (Fritzsch ratio)")

print("\n=== NO-GO: relative 23 phase psi cannot repair Vub without breaking Vcb ===")
for psi in [0,30,45,90]:
    q=build(psi=np.radians(psi))
    print(f"   psi={psi:3d}: Vcb={q['Vcb']:.5f} Vub={q['Vub']:.5f}")

print("\n=== LAYER 2: one complex long-edge bridge parameter (eps, omega) ===")
# Exact two-observable solve: eps from |Vub|, omega from delta_CP.
# The two signs of the balanced local rotor are distinct discrete branches.
def eps_of(om,chi):
    lo,hi=0.0,0.02
    for _ in range(70):
        mid=.5*(lo+hi)
        if build(chi=chi,eps=mid,om=np.radians(om))['Vub']<PDG['Vub']: lo=mid
        else: hi=mid
    return .5*(lo+hi)
def solve_branch(chi,lo,hi):
    # delta(omega) is monotone increasing on each stated interval.
    for _ in range(70):
        om=.5*(lo+hi)
        eps=eps_of(om,chi)
        q=build(chi=chi,eps=eps,om=np.radians(om))
        if q['delta']<PDG['delta']: lo=om
        else: hi=om
    om=.5*(lo+hi); eps=eps_of(om,chi)
    q=build(chi=chi,eps=eps,om=np.radians(om))
    assert abs(q['Vub']-PDG['Vub'])<1e-12
    assert abs(q['delta']-PDG['delta'])<1e-10
    assert q['J']>0
    return (chi,om,eps,q)

branch_A=solve_branch(+np.pi/4,250.0,330.0)
branch_B=solve_branch(-np.pi/4,170.0,240.0)
best=branch_A  # Representative used for Table 2 and the Hermitian completion.
edge_scale=np.sin(th12u)*np.sin(th23u)
for name,sol in (("A (displayed)",branch_A),("B (opposite)",branch_B)):
    chi,om,eps,q=sol
    print("\n   branch %s: balanced sign %+d"%(name,1 if chi>0 else -1))
    print("   exact solve on (|Vub|, delta_CP): eps = %.8f  omega = %.4f deg"%(eps,om))
    print("   residuals: |Vub| %.2e  delta %.4e deg"%(q['Vub']-PDG['Vub'],q['delta']-PDG['delta']))
    print("   J = %.8e ; eps/(s12u*s23u) = %.6f"%(q['J'],eps/edge_scale))
    report(q)
print("\n   up long-edge transport scale s12u*s23u =",round(edge_scale,8))
print("   branch-A proximity to 3/5 is not robust: branch-B ratio = %.3f"%(branch_B[2]/edge_scale))

print("\n=== sensitivity: chi around balanced (Layer 2 point) ===")
for chi in [np.pi/6,np.pi/4,np.pi/3, np.radians(52.85)]:
    q=build(chi=chi,eps=best[2],om=np.radians(best[1]))
    print(f"   chi={np.degrees(chi):5.1f}: Vus={q['Vus']:.5f} delta={q['delta']:5.1f} beta={q['beta']:5.1f} J={q['J']:.2e}")

print("\n=== ALTERNATIVE READINGS of the composed 2-3 transport (disclosure) ===")
s2,c2=np.sin(thD[1]),np.cos(thD[1]); s3,c3=np.sin(thD[2]),np.cos(thD[2])
T3=np.array([[1,0,0],[0,c3,-s3],[0,s3,c3]])@np.array([[c2,-s2,0],[s2,c2,0],[0,0,1]])
P=T3[np.ix_([0,2],[0,2])]
Upol,_,Vt=np.linalg.svd(P); pol=Upol@Vt
rown=P/np.linalg.norm(P,axis=1,keepdims=True); coln=P/np.linalg.norm(P,axis=0,keepdims=True)
def vcb_of(s23d,t23u=np.tan(th23u)):
    c23d=np.sqrt(1-s23d**2); s23u=np.sin(np.arctan(t23u)); c23u=np.cos(np.arctan(t23u))
    return abs(s23d*c23u-c23d*s23u)
print("   projected block:\n   ",np.round(P,5).tolist())
for nm,s in [("amplitude",s2*s3),("polar",abs(pol[1,0])),("rownorm",abs(rown[1,0])),("colnorm",abs(coln[1,0]))]:
    print(f"   reading {nm:9s}: sin = {s:.4f} -> Vcb = {vcb_of(s):.4f}")
print("   input-frame sensitivity (amplitude reading): theory 0.0422 | companion-fit %.4f | experimental %.4f"%(
    vcb_of(s2*s3,1/13.85963), vcb_of(s2*s3,1/16.65)))
el=(np.log(vcb_of(s2*s3,np.tan(th23u)*(1+1e-4)))-np.log(vcb_of(s2*s3)))/1e-4
print("   elasticity dlnVcb/dln t23u = %.2f"%el)

print("\n=== FAILED Hamiltonian-texture extension (4-site zero-diagonal chain): scan code ===")
import itertools
md_,ms_,mb_=vD[[0,1,3]]; v3=vD[2]
def hops4(l):
    E1=np.sum(l); E2=sum(l[i]*l[j] for i in range(4) for j in range(i+1,4))
    E3=sum(l[i]*l[j]*l[k] for i in range(4) for j in range(i+1,4) for k in range(j+1,4)); E4=np.prod(l)
    h12=-E3/E1; h3=-E2-h12
    if h3<=1e-14: return None
    h1=E4/h3; h2=h12-h1
    if min(h1,h2,h3)<=0: return None
    return np.sqrt([h1,h2,h3]),E1
worst=[]
for auxm in [v3,0.5*v3,2*v3,(1+d)**2,mb_]:
    for sg in itertools.product([1,-1],repeat=4):
        l=np.array([sg[0]*md_,sg[1]*ms_,sg[2]*auxm,sg[3]*mb_])
        r=hops4(l)
        if r is None: continue
        h,e4=r
        T=np.zeros((4,4)); T[3,3]=e4
        for i in range(3): T[i,i+1]=T[i+1,i]=h[i]
        w,Vv=np.linalg.eigh(T)
        cols=[int(np.argmin(np.abs(np.abs(w)-m))) for m in (md_,ms_,mb_)]
        if len(set(cols))<3: continue
        Ud=Vv[np.ix_([0,1,3],cols)]
        au2,bu2=np.tan(thU[0]),np.tan(thU[1])
        Tu=np.zeros((3,3)); Tu[2,2]=vU[0]-vU[1]+vU[2]
        a2=vU[0]*vU[1]*vU[2]/Tu[2,2]; b2=vU[0]*vU[1]-vU[0]*vU[2]+vU[1]*vU[2]-a2
        Tu[0,1]=Tu[1,0]=np.sqrt(a2); Tu[1,2]=Tu[2,1]=np.sqrt(b2)
        wu,Vu=np.linalg.eigh(Tu)
        cu_=[int(np.argmin(np.abs(np.abs(wu)-m))) for m in vU]
        Uu=Vu[:,cu_]
        Vm=Uu.T@Ud
        worst.append((abs(Vm[0,1]),np.max(np.abs(Vm@Vm.T-np.eye(3)))))
if worst:
    w=np.array(worst)
    print("   admissible solutions: %d ; |Vus| range %.2f-%.2f ; non-unitarity %.0f-%.0f%%"%(
        len(worst),w[:,0].min(),w[:,0].max(),100*w[:,1].min(),100*w[:,1].max()))
print("   -> excluded; supports the transport reading of the adjacent-edge lift.")

print("\n=== lepton mirror (charged-lepton chain = Dynkin-reflected down) ===")
print("   charged-lepton 12 lift angle = arctan(sqrt(me/mmu)) =",round(np.degrees(np.arctan(np.sqrt(1/198.739))),2),"deg")
print("   PMNS large angles remain condensate-frame quantities (neutrino-sector paper); charged corrections O(4 deg).")

print("\n=== FINITE-DIRAC OPERATOR AUDIT ===")
# Gamma_3(X) = X tensor X tensor X restricted to Sym^3(V).  In the normalized
# occupation basis |p,q,r>, its eigenvalues are a^p b^q c^r.  Clebsch factors
# occur in ladder-generator matrix elements, not in this diagonal spectrum.
occupations=[(p,q,3-p-q) for p in range(3,-1,-1) for q in range(3-p,-1,-1)]
def gamma3_spectrum(a,b,c):
    return {(p,q,r):a**p*b**q*c**r for p,q,r in occupations}
gd=gamma3_spectrum(a_,b_,c_)
au,bu,cu=2/3-d,2/3,2/3+d
gu=gamma3_spectrum(au,bu,cu)

occ_d=[(2,1,0),(1,1,1),(0,0,3)]       # |102> is the virtual ac^2 node
occ_u=[(2,1,0),(1,1,1),(0,2,1)]
root_d=np.array([gd[k] for k in occ_d])
root_u=np.array([gu[k] for k in occ_u])
Rf_d=np.diag(root_d); Rf_u=np.diag(root_u)
Qd=Rf_d.conj().T@Rf_d/root_d[-1]**2
Qu=Rf_u.conj().T@Rf_u/root_u[-1]**2

assert np.allclose(np.linalg.svd(Rf_d,compute_uv=False)[::-1],np.sort(root_d))
assert np.allclose(np.linalg.svd(Rf_u,compute_uv=False)[::-1],np.sort(root_u))
assert np.allclose(np.diag(Qd),(root_d/root_d[-1])**2)
assert np.allclose(np.diag(Qu),(root_u/root_u[-1])**2)
print("   occupied root spectrum down:",np.round(root_d,9).tolist())
print("   occupied root spectrum up:  ",np.round(root_u,9).tolist())
print("   spec Q_d = (m_d/m_b,m_s/m_b,1):",np.round(np.diag(Qd),9).tolist())
print("   spec Q_u = (m_u/m_t,m_c/m_t,1):",np.round(np.diag(Qu),9).tolist())

def finite_dirac(Y):
    z=np.zeros_like(Y)
    return np.block([[z,Y],[Y.conj().T,z]])
for name,Qm in [("down",Qd),("up",Qu)]:
    got=np.linalg.eigvalsh(finite_dirac(Qm))
    want=np.sort(np.r_[-np.diag(Qm),np.diag(Qm)])
    assert np.allclose(got,want)
    print(f"   D_F({name}) eigenvalue check: max error {np.max(np.abs(got-want)):.2e}")

# The Hermitian representative W_f=U_f is a useful counterexample to an
# automatic nine-link correspondence.  It is not claimed as the unique D_F.
chi=np.pi/4
Ud=R(1,2,th23d)@R(0,1,th12d,+chi)
Uu0=R(1,2,th23u)@R(0,1,th12u,-chi)
Uu=R(1,2,th23u)@R(0,2,best[2],np.radians(best[1]))@R(0,1,th12u,-chi)
Yd=Ud@Qd@Ud.conj().T
Yu0=Uu0@Qu@Uu0.conj().T
Yu=Uu@Qu@Uu.conj().T
def loop_phase(Yua,Yda):
    z=Yua[0,1]*np.conj(Yua[1,1])*Yda[1,1]*np.conj(Yda[0,1])
    return np.degrees(np.angle(z))%360
print("   Hermitian completion nonzero entries (Yu,Yd,total):",int(np.sum(np.abs(Yu)>1e-12)),
      int(np.sum(np.abs(Yd)>1e-12)),int(np.sum(np.abs(Yu)>1e-12)+np.sum(np.abs(Yd)>1e-12)))
print("   candidate loop phase before long edge: %.6f deg"%loop_phase(Yu0,Yd))
print("   candidate loop phase after fitted long edge: %.6f deg"%loop_phase(Yu,Yd))
print("   arg det(Yu Yd), Hermitian completion: %.3e rad"%np.angle(np.linalg.det(Yu)*np.linalg.det(Yd)))
print("   verdict: Q_f is derived from occupied-node data; W_f and a unique full D_F remain open.")


==> anc/ckm_analysis_output.txt <==
rung tangents  down: [np.float64(0.24041), np.float64(0.6202), np.float64(0.24041)]  up: [np.float64(0.04245), np.float64(0.08144)]
t2(down) = 1/(1+d) = 0.6202 ;  sin th23d_eff = sin(th2)sin(th3) = 0.1232  vs naive t23 = 0.1491  (angle-level suppression 0.8263)

=== LAYER 1: parameter-free (chi=pi/4, psi=0, eps=0) ===
   Vus   model=  0.23714  PDG=  0.22517  dev=   +5.3%
   Vcb   model= 0.042202  PDG= 0.041879  dev=   +0.8%
   Vub   model=0.0017914  PDG=0.0037623  dev=  -52.4%
   Vtd   model=0.0098735  PDG= 0.008625  dev=  +14.5%
   Vts   model=  0.04107  PDG= 0.041154  dev=   -0.2%
   J     model=1.7167e-05  PDG=3.1583e-05  dev=  -45.6%
   delta model=   80.579  PDG=   66.133  dev=  +21.8%
   beta  model=   10.022  PDG=   22.886  dev=  -56.2%
   gamma model=   80.562  PDG=   66.097  dev=  +21.9%
   A     model=  0.75042  PDG=    0.826  dev=   -9.1%
   rho   model=  0.02854  PDG=   0.1576  dev=  -81.9%
   eta   model=  0.17169  PDG=   0.3556  dev=  -51.7%
   kappa23_eff = 0.6327  ; |Vub/Vcb| = 0.0424 = sqrt(mu/mc) (Fritzsch ratio)

=== NO-GO: relative 23 phase psi cannot repair Vub without breaking Vcb ===
   psi=  0: Vcb=0.04220 Vub=0.00179
   psi= 30: Vcb=0.06653 Vub=0.00282
   psi= 45: Vcb=0.08698 Vub=0.00369
   psi= 90: Vcb=0.14673 Vub=0.00623

=== LAYER 2: one complex long-edge bridge parameter (eps, omega) ===

   branch A (displayed): balanced sign +1
   exact solve on (|Vub|, delta_CP): eps = 0.00207936  omega = 288.1915 deg
   residuals: |Vub| 0.00e+00  delta -1.4211e-14 deg
   J = 3.33518705e-05 ; eps/(s12u*s23u) = 0.604005
   Vus   model=  0.23709  PDG=  0.22517  dev=   +5.3%
   Vcb   model= 0.042123  PDG= 0.041879  dev=   +0.6%
   Vub   model=0.0037623  PDG=0.0037623  dev=   +0.0%
   Vtd   model=0.0091415  PDG= 0.008625  dev=   +6.0%
   Vts   model= 0.041291  PDG= 0.041154  dev=   +0.3%
   J     model=3.3352e-05  PDG=3.1583e-05  dev=   +5.6%
   delta model=   66.133  PDG=   66.133  dev=   -0.0%
   beta  model=   21.461  PDG=   22.886  dev=   -6.2%
   gamma model=   66.099  PDG=   66.097  dev=   +0.0%
   A     model=  0.74935  PDG=    0.826  dev=   -9.3%
   rho   model=  0.14837  PDG=   0.1576  dev=   -5.9%
   eta   model=   0.3348  PDG=   0.3556  dev=   -5.9%

   branch B (opposite): balanced sign -1
   exact solve on (|Vub|, delta_CP): eps = 0.00535850  omega = 202.1844 deg
   residuals: |Vub| -4.34e-19  delta 0.0000e+00 deg
   J = 3.35794466e-05 ; eps/(s12u*s23u) = 1.556520
   Vus   model=  0.23709  PDG=  0.22517  dev=   +5.3%
   Vcb   model= 0.042411  PDG= 0.041879  dev=   +1.3%
   Vub   model=0.0037623  PDG=0.0037623  dev=   -0.0%
   Vtd   model=0.0092051  PDG= 0.008625  dev=   +6.7%
   Vts   model= 0.041571  PDG= 0.041154  dev=   +1.0%
   J     model=3.3579e-05  PDG=3.1583e-05  dev=   +6.3%
   delta model=   66.133  PDG=   66.133  dev=   +0.0%
   beta  model=   21.306  PDG=   22.886  dev=   -6.9%
   gamma model=   66.099  PDG=   66.097  dev=   +0.0%
   A     model=  0.75448  PDG=    0.826  dev=   -8.7%
   rho   model=  0.14736  PDG=   0.1576  dev=   -6.5%
   eta   model=  0.33253  PDG=   0.3556  dev=   -6.5%

   up long-edge transport scale s12u*s23u = 0.00344261
   branch-A proximity to 3/5 is not robust: branch-B ratio = 1.557

=== sensitivity: chi around balanced (Layer 2 point) ===
   chi= 30.0: Vus=0.21588 delta= 88.4 beta= 21.4 J=3.21e-05
   chi= 45.0: Vus=0.23709 delta= 66.1 beta= 21.5 J=3.34e-05
   chi= 60.0: Vus=0.25656 delta= 46.2 beta= 18.1 J=2.90e-05
   chi= 52.9: Vus=0.24782 delta= 55.4 beta= 20.1 J=3.17e-05

=== ALTERNATIVE READINGS of the composed 2-3 transport (disclosure) ===
   projected block:
    [[0.84983, 0.0], [0.1232, 0.9723]]
   reading amplitude: sin = 0.1232 -> Vcb = 0.0422
   reading polar    : sin = 0.0675 -> Vcb = 0.0138
   reading rownorm  : sin = 0.1257 -> Vcb = 0.0448
   reading colnorm  : sin = 0.1435 -> Vcb = 0.0627
   input-frame sensitivity (amplitude reading): theory 0.0422 | companion-fit 0.0515 | experimental 0.0635
   elasticity dlnVcb/dln t23u = -1.91

=== FAILED Hamiltonian-texture extension (4-site zero-diagonal chain): scan code ===
   admissible solutions: 10 ; |Vus| range 0.05-0.66 ; non-unitarity 20-69%
   -> excluded; supports the transport reading of the adjacent-edge lift.

=== lepton mirror (charged-lepton chain = Dynkin-reflected down) ===
   charged-lepton 12 lift angle = arctan(sqrt(me/mmu)) = 4.06 deg
   PMNS large angles remain condensate-frame quantities (neutrino-sector paper); charged corrections O(4 deg).

=== FINITE-DIRAC OPERATOR AUDIT ===
   occupied root spectrum down: [0.150255129, 0.625, 4.19175697]
   occupied root spectrum up:   [0.001965242, 0.046296296, 0.568461823]
   spec Q_d = (m_d/m_b,m_s/m_b,1): [0.001284891, 0.022231453, 1.0]
   spec Q_u = (m_u/m_t,m_c/m_t,1): [1.1952e-05, 0.006632693, 1.0]
   D_F(down) eigenvalue check: max error 0.00e+00
   D_F(up) eigenvalue check: max error 0.00e+00
   Hermitian completion nonzero entries (Yu,Yd,total): 9 9 18
   candidate loop phase before long edge: 90.000000 deg
   candidate loop phase after fitted long edge: 100.033166 deg
   arg det(Yu Yd), Hermitian completion: -5.551e-17 rad
   verdict: Q_f is derived from occupied-node data; W_f and a unique full D_F remain open.


==> anc/nine_link_jordan_scan.py <==
#!/usr/bin/env python3
"""Nine-link Yukawa scan with experimental or exceptional-Jordan spectra.

The scan follows the graph definition of Arkani-Hamed, Figueiredo, Hall and
Manzari (arXiv:2607.27315v1): two full-rank 3x3 Yukawa matrices have nine
non-zero entries in total and their combined nine-vertex bipartite graph is
connected and unicyclic.  All entries are positive except one edge on the
unique cycle, which carries the loop phase.

For a fixed loop phase the code fits the four quark mass ratios and
|Vus|, |Vcb|, |Vub| while leaving all low-energy CP observables out of the
fit.  It then reports the resulting CKM CP observables.  With a floating phase
it additionally fits gamma and tests how the inferred loop phases change when
the measured mass ratios are replaced by the exceptional-Jordan predictions.
All comparisons use exact central inputs; the code does not propagate
experimental uncertainties or correlations.
"""

from __future__ import annotations

import argparse
import concurrent.futures
import itertools
import json
import math
from dataclasses import asdict, dataclass
from pathlib import Path

import numpy as np
from scipy.optimize import least_squares


PERMS = tuple(itertools.permutations(range(3)))
CKM_MODULI = np.array([0.22517, 0.04189, 0.003763])  # Vus, Vcb, Vub at MZ
GAMMA_TARGET = math.radians(66.4)

SPECTRA = {
    "experimental": {
        "u": np.array([7.04e-6 / 0.967, 3.56e-3 / 0.967, 1.0]),
        "d": np.array([1.54e-5 / 1.630e-2, 3.06e-4 / 1.630e-2, 1.0]),
    },
    "jordan": {
        "u": np.array([1.1952e-5, 0.006632693, 1.0]),
        "d": np.array([0.001284891, 0.022231453, 1.0]),
    },
}


@dataclass(frozen=True)
class Support:
    key: str
    u_edges: tuple[tuple[int, int], ...]
    d_edges: tuple[tuple[int, int], ...]
    phase_sector: str
    phase_edge: tuple[int, int]


@dataclass
class Solution:
    support: str
    spectrum: str
    mode: str
    imposed_phase_deg: float | None
    loop_phase_deg: float
    max_residual: float
    mass_ratios: list[float]
    ckm_moduli: list[float]
    alpha_deg: float
    beta_deg: float
    gamma_deg: float
    delta_deg: float
    jarlskog: float
    argdet_deg: float
    unique_matching_u: bool
    unique_matching_d: bool
    left_hierarchy: float
    right_hierarchy: float
    logs: list[float]


def structural_full_rank(edges: tuple[tuple[int, int], ...]) -> bool:
    edge_set = set(edges)
    return any(all((i, p[i]) in edge_set for i in range(3)) for p in PERMS)


def perfect_matchings(edges: tuple[tuple[int, int], ...]) -> int:
    edge_set = set(edges)
    return sum(all((i, p[i]) in edge_set for i in range(3)) for p in PERMS)


def graph_adjacency(
    u_edges: tuple[tuple[int, int], ...],
    d_edges: tuple[tuple[int, int], ...],
) -> list[set[int]]:
    adj = [set() for _ in range(9)]
    for offset, edges in ((3, u_edges), (6, d_edges)):
        for i, j in edges:
            adj[i].add(offset + j)
            adj[offset + j].add(i)
    return adj


def connected(adj: list[set[int]]) -> bool:
    seen = {0}
    stack = [0]
    while stack:
        v = stack.pop()
        for w in adj[v]:
            if w not in seen:
                seen.add(w)
                stack.append(w)
    return len(seen) == 9


def unique_cycle_edges(adj: list[set[int]]) -> set[tuple[int, int]]:
    """Return the edges of a connected unicyclic graph by leaf pruning."""
    degree = [len(x) for x in adj]
    alive = [True] * len(adj)
    queue = [i for i, d in enumerate(degree) if d == 1]
    while queue:
        v = queue.pop()
        if not alive[v]:
            continue
        alive[v] = False
        for w in adj[v]:
            if alive[w]:
                degree[w] -= 1
                if degree[w] == 1:
                    queue.append(w)
    cyc = set()
    for v in range(len(adj)):
        if alive[v]:
            for w in adj[v]:
                if alive[w] and v < w:
                    cyc.add((v, w))
    return cyc


def encode(
    u_edges: tuple[tuple[int, int], ...],
    d_edges: tuple[tuple[int, int], ...],
    pq: tuple[int, ...],
    pu: tuple[int, ...],
    pd: tuple[int, ...],
) -> tuple[int, ...]:
    ue, de = set(u_edges), set(d_edges)
    return tuple(
        int((pq[i], pc[j]) in edges)
        for edges, pc in ((ue, pu), (de, pd))
        for i in range(3)
        for j in range(3)
    )


def canonical_bits(
    u_edges: tuple[tuple[int, int], ...],
    d_edges: tuple[tuple[int, int], ...],
) -> tuple[int, ...]:
    return min(encode(u_edges, d_edges, pq, pu, pd)
               for pq in PERMS for pu in PERMS for pd in PERMS)


def bits_to_edges(bits: tuple[int, ...]) -> tuple[tuple[tuple[int, int], ...], tuple[tuple[int, int], ...]]:
    u = tuple((k // 3, k % 3) for k, b in enumerate(bits[:9]) if b)
    d = tuple((k // 3, k % 3) for k, b in enumerate(bits[9:]) if b)
    return u, d


def enumerate_supports() -> list[Support]:
    classes: dict[tuple[int, ...], None] = {}
    positions = range(18)
    for chosen in itertools.combinations(positions, 9):
        u = tuple((k // 3, k % 3) for k in chosen if k < 9)
        d = tuple(((k - 9) // 3, (k - 9) % 3) for k in chosen if k >= 9)
        if len(u) not in (3, 4, 5, 6):
            continue
        if not structural_full_rank(u) or not structural_full_rank(d):
            continue
        adj = graph_adjacency(u, d)
        if not connected(adj):
            continue
        classes[canonical_bits(u, d)] = None

    out = []
    for idx, bits in enumerate(sorted(classes), 1):
        u, d = bits_to_edges(bits)
        cyc = unique_cycle_edges(graph_adjacency(u, d))
        cycle_d = sorted((v, w - 6) for v, w in cyc if w >= 6)
        cycle_u = sorted((v, w - 3) for v, w in cyc if 3 <= w < 6)
        if cycle_d:
            sector, edge = "d", cycle_d[0]
        else:
            sector, edge = "u", cycle_u[0]
        out.append(Support(f"G{idx:02d}", u, d, sector, edge))
    return out


def unpack_logs(x: np.ndarray, support: Support) -> tuple[np.ndarray, np.ndarray, int]:
    nu, nd = len(support.u_edges), len(support.d_edges)
    xu = np.r_[x[:nu - 1], -np.sum(x[:nu - 1])]
    xd0 = nu - 1
    xd = np.r_[x[xd0:xd0 + nd - 1], -np.sum(x[xd0:xd0 + nd - 1])]
    return xu, xd, xd0 + nd - 1


def matrices(x: np.ndarray, support: Support, phase: float | None) -> tuple[np.ndarray, np.ndarray, float]:
    xu, xd, phase_index = unpack_logs(x, support)
    if phase is None:
        phase = float(x[phase_index])
    yu = np.zeros((3, 3), dtype=complex)
    yd = np.zeros((3, 3), dtype=complex)
    for value, edge in zip(np.exp(xu), support.u_edges):
        yu[edge] = value
    for value, edge in zip(np.exp(xd), support.d_edges):
        yd[edge] = value
    target = yu if support.phase_sector == "u" else yd
    target[support.phase_edge] *= np.exp(1j * phase)
    return yu, yd, phase


def diagonalize(y: np.ndarray) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    u, s_desc, vh = np.linalg.svd(y, full_matrices=True)
    order = np.argsort(s_desc)
    return s_desc[order], u[:, order], vh.conj().T[:, order]


def principal(z: complex) -> float:
    return float(np.angle(z) % (2.0 * math.pi))


def signed_wrap(x: float) -> float:
    return (x + math.pi) % (2.0 * math.pi) - math.pi


def ckm_data(v: np.ndarray) -> dict[str, float | np.ndarray]:
    j_raw = float(np.imag(v[0, 1] * v[1, 2] * v[0, 2].conjugate() * v[1, 1].conjugate()))
    # The two orientations of the unique graph cycle are CP conjugates.  Fold
    # them to the standard positive-J orientation before quoting UT angles.
    if j_raw < 0:
        v = v.conjugate()
    den_alpha = v[0, 0] * v[0, 2].conjugate()
    den_beta = v[2, 0] * v[2, 2].conjugate()
    den_gamma = v[1, 0] * v[1, 2].conjugate()
    if min(abs(den_alpha), abs(den_beta), abs(den_gamma)) < 1e-250:
        raise FloatingPointError("degenerate unitarity triangle")
    alpha = principal(-(v[2, 0] * v[2, 2].conjugate()) / den_alpha)
    beta = principal(-(v[1, 0] * v[1, 2].conjugate()) / den_beta)
    gamma = principal(-(v[0, 0] * v[0, 2].conjugate()) / den_gamma)
    j = abs(j_raw)
    s13 = abs(v[0, 2])
    c13 = math.sqrt(max(0.0, 1.0 - s13 * s13))
    if c13 < 1e-12:
        raise FloatingPointError("singular CKM parametrization")
    s12 = abs(v[0, 1]) / c13
    s23 = abs(v[1, 2]) / c13
    denom = s12 * s23 * math.sqrt(1-s12*s12) * math.sqrt(1-s23*s23) * c13*c13 * s13
    sin_delta = max(-1.0, min(1.0, j / denom)) if denom else 0.0
    cos_delta = (
        s12*s12*s23*s23 + (1-s12*s12)*(1-s23*s23)*s13*s13 - abs(v[2, 0])**2
    ) / (2*s12*s23*math.sqrt(1-s12*s12)*math.sqrt(1-s23*s23)*s13) if denom else 1.0
    delta = math.atan2(sin_delta, max(-1.0, min(1.0, cos_delta))) % (2*math.pi)
    return {
        "moduli": np.array([abs(v[0, 1]), abs(v[1, 2]), abs(v[0, 2])]),
        "alpha": alpha, "beta": beta, "gamma": gamma, "delta": delta, "j": j,
    }


def hierarchy_score(left_u: np.ndarray, left_d: np.ndarray, right_u: np.ndarray, right_d: np.ndarray) -> tuple[float, float]:
    left = max(min(*(abs(left_u[p[i], i]) for i in range(3)),
                   *(abs(left_d[p[i], i]) for i in range(3))) for p in PERMS)
    right_u_score = max(min(abs(right_u[p[i], i]) for i in range(3)) for p in PERMS)
    right_d_score = max(min(abs(right_d[p[i], i]) for i in range(3)) for p in PERMS)
    return float(left), float(min(right_u_score, right_d_score))


def residual_vector(x: np.ndarray, support: Support, spectrum: str, phase: float | None) -> np.ndarray:
    try:
        yu, yd, _ = matrices(x, support, phase)
        su, uu, _ = diagonalize(yu)
        sd, ud, _ = diagonalize(yd)
        if su[0] <= 0 or sd[0] <= 0:
            raise FloatingPointError
        v = uu.conj().T @ ud
        obs = ckm_data(v)
        if np.any(np.asarray(obs["moduli"]) < 1e-14):
            raise FloatingPointError
        target_u, target_d = SPECTRA[spectrum]["u"], SPECTRA[spectrum]["d"]
        out = [
            math.log((su[0] / su[2]) / target_u[0]),
            math.log((su[1] / su[2]) / target_u[1]),
            math.log((sd[0] / sd[2]) / target_d[0]),
            math.log((sd[1] / sd[2]) / target_d[1]),
            *(math.log(a / b) for a, b in zip(obs["moduli"], CKM_MODULI)),
        ]
        if phase is None:
            out.append(signed_wrap(float(obs["gamma"]) - GAMMA_TARGET))
        return np.asarray(out)
    except (np.linalg.LinAlgError, FloatingPointError, ValueError, ZeroDivisionError):
        return np.full(8 if phase is None else 7, 1e3)


def make_solution(result, support: Support, spectrum: str, mode: str, phase: float | None) -> Solution:
    yu, yd, actual_phase = matrices(result.x, support, phase)
    su, uu, wu = diagonalize(yu)
    sd, ud, wd = diagonalize(yd)
    v = uu.conj().T @ ud
    data = ckm_data(v)
    left, right = hierarchy_score(uu, ud, wu, wd)
    argdet = principal(np.linalg.det(yu) * np.linalg.det(yd))
    if argdet > math.pi:
        argdet -= 2 * math.pi
    return Solution(
        support=support.key, spectrum=spectrum, mode=mode,
        imposed_phase_deg=None if phase is None else math.degrees(phase),
        loop_phase_deg=math.degrees(actual_phase % (2*math.pi)),
        max_residual=float(np.max(np.abs(result.fun))),
        mass_ratios=[float(su[0]/su[2]), float(su[1]/su[2]), float(sd[0]/sd[2]), float(sd[1]/sd[2])],
        ckm_moduli=[float(x) for x in data["moduli"]],
        alpha_deg=math.degrees(float(data["alpha"])),
        beta_deg=math.degrees(float(data["beta"])),
        gamma_deg=math.degrees(float(data["gamma"])),
        delta_deg=math.degrees(float(data["delta"])),
        jarlskog=float(data["j"]), argdet_deg=math.degrees(argdet),
        unique_matching_u=perfect_matchings(support.u_edges) == 1,
        unique_matching_d=perfect_matchings(support.d_edges) == 1,
        left_hierarchy=left, right_hierarchy=right,
        logs=[float(z) for z in result.x],
    )


def solve_support(support: Support, spectrum: str, phase: float | None, starts: int, seed: int) -> list[Solution]:
    rng = np.random.default_rng(seed)
    n = 8 if phase is None else 7
    seeds = [np.zeros(n)]
    seeds += [rng.normal(0.0, scale, n) for scale in (1.5, 3.0, 5.0) for _ in range(max(1, starts // 3))]
    solutions: list[Solution] = []
    for x0 in seeds[:starts]:
        x0 = np.clip(x0, -17.5, 17.5)
        if phase is None:
            x0[-1] = rng.uniform(-math.pi, math.pi)
            lower, upper = np.r_[np.full(n-1, -18.0), -math.pi], np.r_[np.full(n-1, 18.0), math.pi]
        else:
            lower, upper = np.full(n, -18.0), np.full(n, 18.0)
        result = least_squares(
            residual_vector, x0, args=(support, spectrum, phase),
            bounds=(lower, upper), max_nfev=5000,
            xtol=1e-12, ftol=1e-12, gtol=1e-12,
        )
        if np.max(np.abs(result.fun)) > 2e-7:
            continue
        sol = make_solution(result, support, spectrum, "floating" if phase is None else "fixed", phase)
        signature = np.array([sol.alpha_deg, sol.beta_deg, sol.gamma_deg, sol.loop_phase_deg])
        if not any(np.linalg.norm(signature - np.array([q.alpha_deg, q.beta_deg, q.gamma_deg, q.loop_phase_deg])) < 1e-3 for q in solutions):
            solutions.append(sol)
    return solutions


def fig2_support() -> Support:
    u = ((0, 0), (0, 1), (1, 1), (2, 2))
    d = ((0, 1), (1, 0), (1, 1), (1, 2), (2, 2))
    return Support("FIG2", u, d, "u", (0, 1))


def summarize(solutions: list[Solution], supports: list[Support]) -> dict:
    result: dict[str, object] = {"support_classes": len(supports), "solutions": len(solutions)}
    for spectrum in SPECTRA:
        subset = [s for s in solutions if s.spectrum == spectrum]
        result[spectrum] = {
            "solutions": len(subset),
            "supports": len(set(s.support for s in subset)),
            "hierarchical_both_ge_0.95": sum(s.left_hierarchy >= .95 and s.right_hierarchy >= .95 for s in subset),
        }
        for mode in ("floating", "fixed"):
            ss = [s for s in subset if s.mode == mode]
            if ss:
                result[spectrum][mode] = {
                    "solutions": len(ss),
                    "alpha_range": [min(s.alpha_deg for s in ss), max(s.alpha_deg for s in ss)],
                    "beta_range": [min(s.beta_deg for s in ss), max(s.beta_deg for s in ss)],
                    "gamma_range": [min(s.gamma_deg for s in ss), max(s.gamma_deg for s in ss)],
                }
    return result


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--starts", type=int, default=36)
    parser.add_argument("--quick", action="store_true", help="run only the Fig. 2 control")
    parser.add_argument("--workers", type=int, default=1)
    parser.add_argument("--seed-offset", type=int, default=0)
    parser.add_argument("--mode", choices=("all", "floating", "fixed"), default="all")
    parser.add_argument("--output", type=Path, default=Path("output/nine_link_jordan_scan.json"))
    args = parser.parse_args()

    supports = enumerate_supports()
    all_solutions: list[Solution] = []
    if args.quick:
        support_list = [fig2_support()]
        jobs = [("experimental", math.pi/2), ("jordan", math.pi/2), ("experimental", None), ("jordan", None)]
    else:
        support_list = supports
        # Negative phases are exact CP-conjugate duplicates after the
        # positive-J folding in ckm_data.  The pi-shifted branches are kept.
        fixed = [math.pi/2, math.pi/8, 7*math.pi/8, 3*math.pi/8, 5*math.pi/8]
        phases = [None, *fixed] if args.mode == "all" else ([None] if args.mode == "floating" else fixed)
        jobs = [(s, p) for s in SPECTRA for p in phases]

    tasks = []
    counter = 0
    for support in support_list:
        for spectrum, phase in jobs:
            counter += 1
            tasks.append((support, spectrum, phase, args.starts,
                          7919*counter + 17 + args.seed_offset))

    if args.workers == 1:
        completed = ((task, solve_support(*task)) for task in tasks)
    else:
        pool = concurrent.futures.ProcessPoolExecutor(max_workers=args.workers)
        future_map = {pool.submit(solve_support, *task): task for task in tasks}
        completed = ((future_map[future], future.result())
                     for future in concurrent.futures.as_completed(future_map))

    for task, sols in completed:
        support, spectrum, phase, _, _ = task
        all_solutions.extend(sols)
        print(f"{support.key:>4s} {spectrum:12s} {'float' if phase is None else f'{math.degrees(phase):7.1f}'}: {len(sols)}", flush=True)
    if args.workers != 1:
        pool.shutdown()

    payload = {
        "protocol": {
            "ckm_moduli": CKM_MODULI.tolist(), "gamma_target_deg": math.degrees(GAMMA_TARGET),
            "spectra": {k: {q: v.tolist() for q, v in z.items()} for k, z in SPECTRA.items()},
            "starts_per_job": args.starts,
            "seed_offset": args.seed_offset,
            "mode": args.mode,
            "quick": args.quick,
        },
        "supports": [asdict(s) for s in supports],
        "summary": summarize(all_solutions, supports),
        "solutions": [asdict(s) for s in all_solutions],
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(payload, indent=2) + "\n")
    print(json.dumps(payload["summary"], indent=2))


if __name__ == "__main__":
    main()


==> anc/nine_link_phase_clusters.csv <==
cluster,experimental_count,experimental_fraction,experimental_mean_deg,jordan_count,jordan_fraction,jordan_mean_deg
22.5,20,0.36363636363636365,23.75206495661217,20,0.37735849056603776,23.529617157044793
45.0,0,0.0,,0,0.0,
67.5,16,0.2909090909090909,66.1996109829707,15,0.2830188679245283,66.34385150503506
90.0,19,0.34545454545454546,88.39456360037627,18,0.33962264150943394,88.24252932640715


==> anc/nine_link_quick2.json <==
{
  "protocol": {
    "ckm_moduli": [
      0.22517,
      0.04189,
      0.003763
    ],
    "gamma_target_deg": 66.4,
    "spectra": {
      "experimental": {
        "u": [
          7.280248190279215e-06,
          0.0036814891416752844,
          1.0
        ],
        "d": [
          0.0009447852760736199,
          0.01877300613496933,
          1.0
        ]
      },
      "jordan": {
        "u": [
          1.1952e-05,
          0.006632693,
          1.0
        ],
        "d": [
          0.001284891,
          0.022231453,
          1.0
        ]
      }
    },
    "starts_per_job": 30
  },
  "supports": [
    {
      "key": "G01",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        1,
        1
      ]
    },
    {
      "key": "G02",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        1,
        0
      ]
    },
    {
      "key": "G03",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        1
      ]
    },
    {
      "key": "G04",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        1
      ]
    },
    {
      "key": "G05",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G06",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G07",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G08",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G09",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        1,
        0
      ]
    },
    {
      "key": "G10",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G11",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G12",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        1
      ]
    },
    {
      "key": "G13",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        1
      ]
    },
    {
      "key": "G14",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G15",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G16",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        1
      ]
    },
    {
      "key": "G17",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G18",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        1
      ]
    },
    {
      "key": "G19",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G20",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G21",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        1,
        1
      ]
    },
    {
      "key": "G22",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G23",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        1,
        1
      ]
    },
    {
      "key": "G24",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G25",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G26",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        1,
        1
      ]
    },
    {
      "key": "G27",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G28",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        1,
        1
      ]
    },
    {
      "key": "G29",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G30",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "d",
      "phase_edge": [
        0,
        2
      ]
    },
    {
      "key": "G31",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ]
      ],
      "phase_sector": "u",
      "phase_edge": [
        1,
        1
      ]
    },
    {
      "key": "G32",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "phase_sector": "u",
      "phase_edge": [
        1,
        0
      ]
    },
    {
      "key": "G33",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "d_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ]
      ],
      "phase_sector": "u",
      "phase_edge": [
        1,
        0
      ]
    },
    {
      "key": "G34",
      "u_edges": [
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ]
      ],
      "phase_sector": "u",
      "phase_edge": [
        1,
        0
      ]
    },
    {
      "key": "G35",
      "u_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ]
      ],
      "phase_sector": "u",
      "phase_edge": [
        0,
        1
      ]
    },
    {
      "key": "G36",
      "u_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ]
      ],
      "d_edges": [
        [
          0,
          2
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ]
      ],
      "phase_sector": "u",
      "phase_edge": [
        0,
        1
      ]
    }
  ],
  "summary": {
    "support_classes": 36,
    "solutions": 18,
    "experimental": {
      "solutions": 9,
      "supports": 1,
      "hierarchical_both_ge_0.95": 3,
      "floating": {
        "solutions": 6,
        "alpha_range": [
          90.71395446127961,
          90.7139544612847
        ],
        "beta_range": [
          22.886045538714406,
          22.886045538715774
        ],
        "gamma_range": [
          66.39999999999985,
          66.400000000006
        ]
      },
      "fixed": {
        "solutions": 3,
        "alpha_range": [
          44.81769547651664,
          88.95047349281049
        ],
        "beta_range": [
          15.920595010550613,
          22.884334674839746
        ],
        "gamma_range": [
          68.16519183234978,
          119.26170951293277
        ]
      }
    },
    "jordan": {
      "solutions": 9,
      "supports": 1,
      "hierarchical_both_ge_0.95": 3,
      "floating": {
        "solutions": 6,
        "alpha_range": [
          90.71395446128307,
          90.71395446128643
        ],
        "beta_range": [
          22.886045538714953,
          22.886045538715173
        ],
        "gamma_range": [
          66.39999999999861,
          66.40000000000184
        ]
      },
      "fixed": {
        "solutions": 3,
        "alpha_range": [
          34.14787397581225,
          88.96882277614841
        ],
        "beta_range": [
          12.619773908696331,
          22.88447037934174
        ],
        "gamma_range": [
          68.14670684450985,
          133.23235211549144
        ]
      }
    }
  },
  "solutions": [
    {
      "support": "FIG2",
      "spectrum": "jordan",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 319.83586213335127,
      "max_residual": 2.3092638912203256e-14,
      "mass_ratios": [
        1.1951999999999997e-05,
        0.006632692999999995,
        0.0012848910000000072,
        0.02223145300000002
      ],
      "ckm_moduli": [
        0.22517000000000137,
        0.04189,
        0.0037630000000000345
      ],
      "alpha_deg": 90.71395446128636,
      "beta_deg": 22.886045538714953,
      "gamma_deg": 66.3999999999987,
      "delta_deg": 66.43584319700877,
      "jarlskog": 3.1670940616011844e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9734496920769415,
      "right_hierarchy": 0.8679060483277079,
      "logs": [
        -5.939397279713397,
        0.1647553059533358,
        5.395186014715032,
        -2.8772119475463094,
        0.02332485798921827,
        1.4729023753264374,
        2.15787064299533,
        -0.700996446997951
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "jordan",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 91.7314422906556,
      "max_residual": 3.108624468950438e-14,
      "mass_ratios": [
        1.1952000000000012e-05,
        0.006632693000000006,
        0.0012848910000000026,
        0.02223145300000002
      ],
      "ckm_moduli": [
        0.22517000000000031,
        0.04188999999999998,
        0.003762999999999994
      ],
      "alpha_deg": 90.71395446128307,
      "beta_deg": 22.886045538715173,
      "gamma_deg": 66.40000000000177,
      "delta_deg": 66.43584319701161,
      "jarlskog": 3.1670940616012075e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9777529254900407,
      "right_hierarchy": 0.9642076346434358,
      "logs": [
        -5.385596870884385,
        -1.4846340315895334,
        0.925234124338572,
        -1.8513706703667747,
        -1.6113684286719656,
        -0.3669172012933394,
        0.3306888045858434,
        1.6010156955751094
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "jordan",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 40.26082403028764,
      "max_residual": 1.7763568394002505e-15,
      "mass_ratios": [
        1.1952000000000012e-05,
        0.006632693000000005,
        0.001284891,
        0.02223145299999999
      ],
      "ckm_moduli": [
        0.22517000000000004,
        0.04189000000000002,
        0.003763
      ],
      "alpha_deg": 90.71395446128493,
      "beta_deg": 22.886045538715152,
      "gamma_deg": 66.39999999999992,
      "delta_deg": 66.43584319700834,
      "jarlskog": 3.1670940616011695e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9739418857604022,
      "right_hierarchy": 0.7838318633620024,
      "logs": [
        -0.22078879632881868,
        1.9708031895299953,
        4.791413165277132,
        -1.0817938337580049,
        0.15924686305458757,
        2.01751166041567,
        1.7150235894128238,
        0.7026839388945725
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "jordan",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 40.164137866648645,
      "max_residual": 2.398081733190338e-14,
      "mass_ratios": [
        1.1951999999999998e-05,
        0.006632692999999997,
        0.0012848910000000096,
        0.02223145300000002
      ],
      "ckm_moduli": [
        0.2251700000000015,
        0.04189000000000002,
        0.0037630000000000367
      ],
      "alpha_deg": 90.71395446128643,
      "beta_deg": 22.886045538714967,
      "gamma_deg": 66.39999999999861,
      "delta_deg": 66.43584319700857,
      "jarlskog": 3.1670940616011885e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9734496920769418,
      "right_hierarchy": 0.8679060483277077,
      "logs": [
        -5.939397279713397,
        0.16475530595333632,
        5.395186014715032,
        -2.8772119475463107,
        0.023324857989219138,
        1.472902375326437,
        2.1578706429953303,
        0.70099644699795
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "jordan",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 319.73917596971233,
      "max_residual": 3.1086244689504336e-15,
      "mass_ratios": [
        1.1952000000000005e-05,
        0.006632693000000001,
        0.0012848910000000013,
        0.022231452999999936
      ],
      "ckm_moduli": [
        0.2251700000000007,
        0.04189000000000002,
        0.0037630000000000025
      ],
      "alpha_deg": 90.71395446128487,
      "beta_deg": 22.886045538715106,
      "gamma_deg": 66.40000000000003,
      "delta_deg": 66.43584319700844,
      "jarlskog": 3.1670940616011824e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9739418857604017,
      "right_hierarchy": 0.7838318633620023,
      "logs": [
        -0.22078879632881887,
        1.9708031895299953,
        4.791413165277132,
        -1.0817938337580053,
        0.15924686305458807,
        2.01751166041567,
        1.7150235894128234,
        -0.7026839388945736
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "jordan",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 268.26855770934435,
      "max_residual": 3.197442310920451e-14,
      "mass_ratios": [
        1.1951999999999992e-05,
        0.006632692999999998,
        0.0012848910000000102,
        0.022231453000000005
      ],
      "ckm_moduli": [
        0.22517000000000126,
        0.04189000000000001,
        0.0037629999999999972
      ],
      "alpha_deg": 90.71395446128308,
      "beta_deg": 22.886045538715088,
      "gamma_deg": 66.40000000000184,
      "delta_deg": 66.43584319701401,
      "jarlskog": 3.167094061601229e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9777529254900408,
      "right_hierarchy": 0.9642076346434361,
      "logs": [
        -5.3855968708843855,
        -1.4846340315895337,
        0.9252341243385718,
        -1.8513706703667607,
        -1.6113684286719687,
        -0.3669172012933433,
        0.3306888045858399,
        -1.6010156955751098
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "experimental",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 45.8552027992914,
      "max_residual": 1.0480505352461478e-13,
      "mass_ratios": [
        7.280248190279215e-06,
        0.003681489141675283,
        0.0009447852760736454,
        0.018773006134969326
      ],
      "ckm_moduli": [
        0.22516999999999918,
        0.041889999999999976,
        0.0037629999999998316
      ],
      "alpha_deg": 90.71395446127961,
      "beta_deg": 22.886045538714406,
      "gamma_deg": 66.400000000006,
      "delta_deg": 66.43584319701398,
      "jarlskog": 3.1670940616011594e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9734496920769424,
      "right_hierarchy": 0.8992188884917118,
      "logs": [
        -6.137359037443956,
        0.35585855489882495,
        5.69296343314915,
        -2.966261553834371,
        -0.10177376565123732,
        1.455689892825716,
        2.3048012506657787,
        0.8003242680173555
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "experimental",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 91.74941970358167,
      "max_residual": 3.419486915845482e-14,
      "mass_ratios": [
        7.280248190279212e-06,
        0.003681489141675283,
        0.0009447852760736242,
        0.01877300613496933
      ],
      "ckm_moduli": [
        0.22517000000000092,
        0.04189000000000002,
        0.0037629999999999972
      ],
      "alpha_deg": 90.71395446128294,
      "beta_deg": 22.886045538715102,
      "gamma_deg": 66.40000000000197,
      "delta_deg": 66.43584319700834,
      "jarlskog": 3.167094061601227e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9777587720626802,
      "right_hierarchy": 0.9725005964805717,
      "logs": [
        -5.463052499686313,
        -1.6550406925849228,
        0.7548184431246491,
        -1.9019316024184199,
        -1.7829142882647733,
        -0.39939898249245154,
        0.45805116277137436,
        1.60132946062166
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "experimental",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 268.2505802964188,
      "max_residual": 4.39648317751562e-14,
      "mass_ratios": [
        7.280248190279212e-06,
        0.003681489141675285,
        0.0009447852760736307,
        0.01877300613496935
      ],
      "ckm_moduli": [
        0.22517000000000206,
        0.04189000000000002,
        0.003762999999999996
      ],
      "alpha_deg": 90.7139544612825,
      "beta_deg": 22.886045538714974,
      "gamma_deg": 66.40000000000252,
      "delta_deg": 66.43584319700639,
      "jarlskog": 3.167094061601255e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.97775877206268,
      "right_hierarchy": 0.9725005964805722,
      "logs": [
        -5.463052499686313,
        -1.6550406925849226,
        0.7548184431246493,
        -1.9019316024184254,
        -1.7829142882647735,
        -0.39939898249244943,
        0.45805116277137603,
        -1.6013294606216524
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "experimental",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 45.93391155000303,
      "max_residual": 2.220446049250313e-15,
      "mass_ratios": [
        7.280248190279211e-06,
        0.0036814891416752826,
        0.0009447852760736207,
        0.0187730061349693
      ],
      "ckm_moduli": [
        0.22517000000000026,
        0.041889999999999955,
        0.003763000000000001
      ],
      "alpha_deg": 90.7139544612847,
      "beta_deg": 22.88604553871517,
      "gamma_deg": 66.40000000000013,
      "delta_deg": 66.43584319700871,
      "jarlskog": 3.167094061601175e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9741319141383508,
      "right_hierarchy": 0.7372326800818408,
      "logs": [
        -0.5121369740331407,
        2.1621748698206953,
        5.089438146799879,
        -1.2639579777486465,
        0.14719105934404,
        2.03738342033314,
        1.909897626952822,
        0.8016979948674048
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "experimental",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 314.066088449997,
      "max_residual": 2.2204460492503154e-15,
      "mass_ratios": [
        7.280248190279208e-06,
        0.0036814891416752805,
        0.0009447852760736194,
        0.01877300613496936
      ],
      "ckm_moduli": [
        0.2251699999999995,
        0.041889999999999955,
        0.003762999999999998
      ],
      "alpha_deg": 90.71395446128459,
      "beta_deg": 22.886045538715376,
      "gamma_deg": 66.40000000000005,
      "delta_deg": 66.43584319700858,
      "jarlskog": 3.167094061601159e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9741319141383505,
      "right_hierarchy": 0.7372326800818406,
      "logs": [
        -0.512136974033141,
        2.1621748698206957,
        5.089438146799879,
        -1.2639579777486447,
        0.14719105934403934,
        2.0373834203331396,
        1.9098976269528218,
        -0.8016979948674042
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "experimental",
      "mode": "floating",
      "imposed_phase_deg": null,
      "loop_phase_deg": 314.14479720071233,
      "max_residual": 7.993605777301159e-15,
      "mass_ratios": [
        7.280248190279216e-06,
        0.003681489141675286,
        0.000944785276073613,
        0.01877300613496932
      ],
      "ckm_moduli": [
        0.2251699999999982,
        0.04189,
        0.003763000000000005
      ],
      "alpha_deg": 90.71395446128437,
      "beta_deg": 22.886045538715774,
      "gamma_deg": 66.39999999999985,
      "delta_deg": 66.43584319700695,
      "jarlskog": 3.167094061601145e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9734496920769423,
      "right_hierarchy": 0.8992188884917129,
      "logs": [
        -6.137359037443972,
        0.35585855489887236,
        5.692963433149134,
        -2.9662615538343657,
        -0.1017737656512597,
        1.4556898928257214,
        2.3048012506657845,
        -0.8003242680172896
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "experimental",
      "mode": "fixed",
      "imposed_phase_deg": 90.0,
      "loop_phase_deg": 90.0,
      "max_residual": 1.0769163338864077e-14,
      "mass_ratios": [
        7.280248190279217e-06,
        0.0036814891416752874,
        0.00094478527607361,
        0.01877300613496932
      ],
      "ckm_moduli": [
        0.22516999999999773,
        0.04189000000000002,
        0.0037629999999999595
      ],
      "alpha_deg": 44.81769547651664,
      "beta_deg": 15.920595010550613,
      "gamma_deg": 119.26170951293277,
      "delta_deg": 119.2958329720639,
      "jarlskog": 3.013308916568872e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9734812500120289,
      "right_hierarchy": 0.8991923929027753,
      "logs": [
        -6.042096366849449,
        0.07005203590479833,
        5.788238441883993,
        -2.966838624540539,
        -0.10120097805360213,
        1.4556933125109466,
        2.3047965004568876
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "experimental",
      "mode": "fixed",
      "imposed_phase_deg": 90.0,
      "loop_phase_deg": 90.0,
      "max_residual": 6.4392935428258874e-15,
      "mass_ratios": [
        7.2802481902792065e-06,
        0.003681489141675283,
        0.000944785276073626,
        0.018773006134969347
      ],
      "ckm_moduli": [
        0.22516999999999956,
        0.041890000000000156,
        0.003763000000000003
      ],
      "alpha_deg": 44.87593318036952,
      "beta_deg": 15.93729264319647,
      "gamma_deg": 119.186774176434,
      "delta_deg": 119.22092261179407,
      "jarlskog": 3.0155168190460052e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9741319141383509,
      "right_hierarchy": 0.7372326800818403,
      "logs": [
        -0.41781423361083836,
        1.876917771469425,
        5.185286805278424,
        -1.263957977748647,
        0.1471910593440456,
        2.037383420333138,
        1.9098976269528207
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "experimental",
      "mode": "fixed",
      "imposed_phase_deg": 90.0,
      "loop_phase_deg": 90.0,
      "max_residual": 1.4876988529976987e-14,
      "mass_ratios": [
        7.280248190279214e-06,
        0.003681489141675285,
        0.000944785276073634,
        0.018773006134969364
      ],
      "ckm_moduli": [
        0.2251700000000029,
        0.04189,
        0.0037630000000000007
      ],
      "alpha_deg": 88.95047349281049,
      "beta_deg": 22.884334674839746,
      "gamma_deg": 68.16519183234978,
      "delta_deg": 68.20150038854285,
      "jarlskog": 3.208150815111784e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9771912469418313,
      "right_hierarchy": 0.9732065645851138,
      "logs": [
        -5.463058319952714,
        -1.6550226494032092,
        0.7548122346032419,
        -1.8897163783699658,
        -1.7951876943197016,
        -0.39928300878792344,
        0.45802246259549684
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "jordan",
      "mode": "fixed",
      "imposed_phase_deg": 90.0,
      "loop_phase_deg": 90.0,
      "max_residual": 1.1546319456101694e-14,
      "mass_ratios": [
        1.1951999999999995e-05,
        0.0066326930000000055,
        0.0012848909999999944,
        0.022231452999999984
      ],
      "ckm_moduli": [
        0.22516999999999918,
        0.041889999999999955,
        0.0037629999999999565
      ],
      "alpha_deg": 34.14787397581225,
      "beta_deg": 12.619773908696331,
      "gamma_deg": 133.23235211549144,
      "delta_deg": 133.2608503357005,
      "jarlskog": 2.5162291824038222e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9734882068550985,
      "right_hierarchy": 0.8678673062007054,
      "logs": [
        -5.772433082234355,
        -0.33616894497864497,
        5.56217131785731,
        -2.877905506876151,
        0.02401546310741674,
        1.4729000183207699,
        2.1578649706394897
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "jordan",
      "mode": "fixed",
      "imposed_phase_deg": 90.0,
      "loop_phase_deg": 90.0,
      "max_residual": 8.437694987151153e-15,
      "mass_ratios": [
        1.1952000000000005e-05,
        0.006632693000000001,
        0.0012848910000000109,
        0.02223145300000002
      ],
      "ckm_moduli": [
        0.2251700000000016,
        0.04189,
        0.0037630000000000003
      ],
      "alpha_deg": 88.96882277614841,
      "beta_deg": 22.88447037934174,
      "gamma_deg": 68.14670684450985,
      "delta_deg": 68.1830107052882,
      "jarlskog": 3.2077365934476885e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9771912339517203,
      "right_hierarchy": 0.9651057933748163,
      "logs": [
        -5.385604942823377,
        -1.4846090080929035,
        0.9252255139464773,
        -1.8395382383691987,
        -1.623343648979659,
        -0.3666321659388889,
        0.33061795241606534
      ]
    },
    {
      "support": "FIG2",
      "spectrum": "jordan",
      "mode": "fixed",
      "imposed_phase_deg": 90.0,
      "loop_phase_deg": 90.0,
      "max_residual": 1.3322676295501888e-15,
      "mass_ratios": [
        1.1952e-05,
        0.006632693,
        0.0012848909999999994,
        0.022231452999999977
      ],
      "ckm_moduli": [
        0.22517000000000015,
        0.04188999999999994,
        0.0037629999999999986
      ],
      "alpha_deg": 34.20569009724055,
      "beta_deg": 12.638843915801395,
      "gamma_deg": 133.15546598695803,
      "delta_deg": 133.18400013399193,
      "jarlskog": 2.5194029971537208e-05,
      "argdet_deg": 180.0,
      "unique_matching_u": true,
      "unique_matching_d": true,
      "left_hierarchy": 0.9739418857604024,
      "right_hierarchy": 0.7838318633620025,
      "logs": [
        -0.055434158142141365,
        1.4708245656020156,
        4.959377609709108,
        -1.0817938337580026,
        0.1592468630545864,
        2.01751166041567,
        1.7150235894128232
      ]
    }
  ]
}


==> anc/nine_link_scan_summary.json <==
{
  "enumerated_support_orbits": 36,
  "hierarchical_floating_support_orbits": {
    "experimental": 28,
    "jordan": 28
  },
  "floating_phase_clusters": {
    "experimental": {
      "22.5": {
        "count": 20,
        "fraction": 0.36363636363636365,
        "mean_deg": 23.75206495661217,
        "sd_deg": 0.3079709631161202,
        "min_deg": 22.873046830307526,
        "max_deg": 23.966377389826675
      },
      "45.0": {
        "count": 0,
        "fraction": 0.0,
        "mean_deg": null,
        "sd_deg": null,
        "min_deg": null,
        "max_deg": null
      },
      "67.5": {
        "count": 16,
        "fraction": 0.2909090909090909,
        "mean_deg": 66.1996109829707,
        "sd_deg": 0.5993963322662154,
        "min_deg": 65.34762927383072,
        "max_deg": 67.66855408535571
      },
      "90.0": {
        "count": 19,
        "fraction": 0.34545454545454546,
        "mean_deg": 88.39456360037627,
        "sd_deg": 0.40713554678123515,
        "min_deg": 88.02939149117032,
        "max_deg": 89.2507301044526
      }
    },
    "jordan": {
      "22.5": {
        "count": 20,
        "fraction": 0.37735849056603776,
        "mean_deg": 23.529617157044793,
        "sd_deg": 0.44040276224786185,
        "min_deg": 22.5466860050794,
        "max_deg": 23.966404922558183
      },
      "45.0": {
        "count": 0,
        "fraction": 0.0,
        "mean_deg": null,
        "sd_deg": null,
        "min_deg": null,
        "max_deg": null
      },
      "67.5": {
        "count": 15,
        "fraction": 0.2830188679245283,
        "mean_deg": 66.34385150503506,
        "sd_deg": 0.5931721157625665,
        "min_deg": 65.34930618842134,
        "max_deg": 68.0546879804034
      },
      "90.0": {
        "count": 18,
        "fraction": 0.33962264150943394,
        "mean_deg": 88.24252932640715,
        "sd_deg": 0.3702556648404358,
        "min_deg": 87.64279778472905,
        "max_deg": 89.2506405506814
      }
    }
  },
  "matched_floating_phase_shifts": {
    "matched_support_phase_representatives": 53,
    "mean_shift_deg": -0.0948714304768584,
    "mean_abs_shift_deg": 0.14871834427815198,
    "median_shift_deg": 0.00014572734143314392,
    "sd_shift_deg": 0.2239973571897634,
    "min_shift_deg": -0.4565189395090101,
    "max_shift_deg": 0.42472543648590033
  },
  "matched_fixed_special_angle_shifts": {
    "pi/2": {
      "matched_support_phase_representatives": 17,
      "mean_shift_deg": -0.11085134291511001,
      "mean_abs_shift_deg": 0.12214114517549118,
      "min_shift_deg": -0.4182952986954689,
      "max_shift_deg": 0.018349283342331546
    },
    "pi/8": {
      "matched_support_phase_representatives": 28,
      "mean_shift_deg": 0.19087521140852953,
      "mean_abs_shift_deg": 0.1912683903057618,
      "min_shift_deg": -0.0007605761787488063,
      "max_shift_deg": 0.4117115842061416
    },
    "3pi/8": {
      "matched_support_phase_representatives": 13,
      "mean_shift_deg": -0.1012096521786685,
      "mean_abs_shift_deg": 0.10120965566116305,
      "min_shift_deg": -0.4243725292816265,
      "max_shift_deg": 2.2636214680460398e-08
    }
  },
  "fig2_control": {
    "experimental": {
      "alpha_deg": 88.95047349281049,
      "beta_deg": 22.884334674839746,
      "gamma_deg": 68.16519183234978,
      "left_hierarchy": 0.9771912469418313,
      "right_hierarchy": 0.9732065645851138
    },
    "jordan": {
      "alpha_deg": 88.96882277614841,
      "beta_deg": 22.88447037934174,
      "gamma_deg": 68.14670684450985,
      "left_hierarchy": 0.9771912339517203,
      "right_hierarchy": 0.9651057933748163
    },
    "published_alpha_deg": 88.957
  },
  "interpretation": "compatibility check; no substantial class selection or sharpening"
}


==> anc/summarize_nine_link_jordan_scan.py <==
#!/usr/bin/env python3
"""Merge converged nine-link scans and produce compact audit outputs."""

from __future__ import annotations

import collections
import csv
import json
import math
import statistics
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import linear_sum_assignment


BASE = Path(__file__).resolve().parent
INPUTS = [
    BASE / "nine_link_jordan_scan.json",
    BASE / "nine_link_jordan_scan_seed2.json",
]
QUICK = BASE / "nine_link_quick2.json"
OUT_JSON = BASE / "nine_link_scan_summary.json"
OUT_CSV = BASE / "nine_link_phase_clusters.csv"
OUT_PNG = BASE / "nine_link_phase_clusters.png"


def hierarchical(s: dict) -> bool:
    return min(s["left_hierarchy"], s["right_hierarchy"]) >= 0.95


def fold_phase(x: float) -> float:
    x %= 180.0
    return min(x, 180.0 - x)


def load_solutions() -> list[dict]:
    out = []
    for path in INPUTS:
        out.extend(json.loads(path.read_text())["solutions"])
    return out


def unique_floating(solutions: list[dict], spectrum: str) -> dict[tuple[str, float], dict]:
    out = {}
    for s in solutions:
        if s["spectrum"] != spectrum or s["mode"] != "floating" or not hierarchical(s):
            continue
        folded = fold_phase(s["loop_phase_deg"])
        key = (s["support"], round(folded, 3))
        if key not in out or min(s["left_hierarchy"], s["right_hierarchy"]) > min(out[key]["left_hierarchy"], out[key]["right_hierarchy"]):
            out[key] = s | {"folded_phase_deg": folded}
    return out


def phase_clusters(solutions: list[dict], spectrum: str) -> dict[str, dict]:
    branches = unique_floating(solutions, spectrum)
    buckets = {22.5: [], 45.0: [], 67.5: [], 90.0: []}
    for s in branches.values():
        x = s["folded_phase_deg"]
        center = min(buckets, key=lambda c: abs(x-c))
        buckets[center].append(x)
    total = sum(map(len, buckets.values()))
    return {
        str(center): {
            "count": len(values),
            "fraction": len(values) / total if total else 0.0,
            "mean_deg": statistics.mean(values) if values else None,
            "sd_deg": statistics.pstdev(values) if values else None,
            "min_deg": min(values) if values else None,
            "max_deg": max(values) if values else None,
        }
        for center, values in buckets.items()
    }


def matched_phase_shifts(solutions: list[dict]) -> list[float]:
    data = {s: collections.defaultdict(list) for s in ("experimental", "jordan")}
    for spectrum in data:
        for (support, _), sol in unique_floating(solutions, spectrum).items():
            data[spectrum][support].append(sol["folded_phase_deg"])
    shifts = []
    for support in sorted(set(data["experimental"]) & set(data["jordan"])):
        a = np.asarray(data["experimental"][support])
        b = np.asarray(data["jordan"][support])
        cost = abs(a[:, None] - b[None, :])
        ii, jj = linear_sum_assignment(cost)
        shifts.extend(float(b[j]-a[i]) for i, j in zip(ii, jj) if cost[i, j] < 5.0)
    return shifts


def matched_special_angle_shifts(solutions: list[dict]) -> dict[str, dict]:
    families = {
        "pi/2": ([90.0], "alpha_deg", 90.0),
        "pi/8": ([22.5, 157.5], "beta_deg", 22.5),
        "3pi/8": ([67.5, 112.5], "gamma_deg", 67.5),
    }
    answer = {}
    for name, (phases, field, target) in families.items():
        data = {s: collections.defaultdict(dict) for s in ("experimental", "jordan")}
        for s in solutions:
            if s["mode"] != "fixed" or not hierarchical(s):
                continue
            if round(s["imposed_phase_deg"], 1) not in phases or abs(s[field]-target) >= 3.0:
                continue
            key = (s["support"], round(s["imposed_phase_deg"], 1))
            sig = tuple(round(s[q], 4) for q in ("alpha_deg", "beta_deg", "gamma_deg"))
            data[s["spectrum"]][key][sig] = s
        shifts = []
        for key in set(data["experimental"]) & set(data["jordan"]):
            a = list(data["experimental"][key].values())
            b = list(data["jordan"][key].values())
            aa = np.array([[x[q] for q in ("alpha_deg", "beta_deg", "gamma_deg")] for x in a])
            bb = np.array([[x[q] for q in ("alpha_deg", "beta_deg", "gamma_deg")] for x in b])
            cost = np.linalg.norm(aa[:, None, :] - bb[None, :, :], axis=2)
            ii, jj = linear_sum_assignment(cost)
            shifts.extend(float(b[j][field]-a[i][field]) for i, j in zip(ii, jj) if cost[i, j] < 5.0)
        answer[name] = {
            "matched_support_phase_representatives": len(shifts),
            "mean_shift_deg": statistics.mean(shifts),
            "mean_abs_shift_deg": statistics.mean(map(abs, shifts)),
            "min_shift_deg": min(shifts),
            "max_shift_deg": max(shifts),
        }
    return answer


def fig2_control() -> dict:
    sols = json.loads(QUICK.read_text())["solutions"]
    out = {}
    for spectrum in ("experimental", "jordan"):
        candidates = [s for s in sols if s["spectrum"] == spectrum and s["mode"] == "fixed" and hierarchical(s)]
        chosen = min(candidates, key=lambda s: abs(s["alpha_deg"]-90.0))
        out[spectrum] = {q: chosen[q] for q in ("alpha_deg", "beta_deg", "gamma_deg", "left_hierarchy", "right_hierarchy")}
    out["published_alpha_deg"] = 88.957
    return out


def main() -> None:
    solutions = load_solutions()
    clusters = {s: phase_clusters(solutions, s) for s in ("experimental", "jordan")}
    shifts = matched_phase_shifts(solutions)
    supports = {
        s: len(set(k[0] for k in unique_floating(solutions, s)))
        for s in ("experimental", "jordan")
    }
    summary = {
        "enumerated_support_orbits": 36,
        "hierarchical_floating_support_orbits": supports,
        "floating_phase_clusters": clusters,
        "matched_floating_phase_shifts": {
            "matched_support_phase_representatives": len(shifts),
            "mean_shift_deg": statistics.mean(shifts),
            "mean_abs_shift_deg": statistics.mean(map(abs, shifts)),
            "median_shift_deg": statistics.median(shifts),
            "sd_shift_deg": statistics.pstdev(shifts),
            "min_shift_deg": min(shifts),
            "max_shift_deg": max(shifts),
        },
        "matched_fixed_special_angle_shifts": matched_special_angle_shifts(solutions),
        "fig2_control": fig2_control(),
        "interpretation": "compatibility check; no substantial class selection or sharpening",
    }
    OUT_JSON.write_text(json.dumps(summary, indent=2) + "\n")

    with OUT_CSV.open("w", newline="") as stream:
        writer = csv.writer(stream)
        writer.writerow(["cluster", "experimental_count", "experimental_fraction", "experimental_mean_deg",
                         "jordan_count", "jordan_fraction", "jordan_mean_deg"])
        for center in (22.5, 45.0, 67.5, 90.0):
            e, j = clusters["experimental"][str(center)], clusters["jordan"][str(center)]
            writer.writerow([center, e["count"], e["fraction"], e["mean_deg"], j["count"], j["fraction"], j["mean_deg"]])

    labels = [r"$\pi/8$", r"$3\pi/8$", r"$\pi/2$"]
    centers = (22.5, 67.5, 90.0)
    exp = [100*clusters["experimental"][str(c)]["fraction"] for c in centers]
    jor = [100*clusters["jordan"][str(c)]["fraction"] for c in centers]
    x = np.arange(len(labels)); width = 0.36
    fig, ax = plt.subplots(figsize=(7.2, 4.4))
    ax.bar(x-width/2, exp, width, label=r"Measured $M_Z$ mass ratios")
    ax.bar(x+width/2, jor, width, label="Exceptional-Jordan ratios")
    ax.set_ylabel("Fraction of deduplicated support-phase representatives (%)")
    ax.set_xticks(x, labels)
    ax.set_ylim(0, 45)
    ax.set_title("Nine-link loop-phase clustering is essentially unchanged")
    ax.legend(frameon=False, loc="upper center", ncol=1)
    ax.spines[["top", "right"]].set_visible(False)
    ax.grid(axis="y", alpha=.22)
    fig.tight_layout()
    fig.savefig(OUT_PNG, dpi=220)


if __name__ == "__main__":
    main()

